Monge-Kantorovich interpolation with constraints and application to a parking problem

We consider optimal transport problems where the cost for transporting a given probability measure $\mu_0$ to another one $\mu_1$ consists of two parts: the first one measures the transportation from $\mu_0$ to an intermediate (pivot) measure $\mu$ to be determined (and subject to various constraints), and the second one measures the transportation from $\mu$ to $\mu_1$. This leads to Monge-Kantorovich interpolation problems under constraints for which we establish various properties of the optimal pivot measures $\mu$. Considering the more general situation where only some part of the mass uses the intermediate stop leads to a mathematical model for the optimal location of a parking region around a city. Numerical simulations, based on entropic regularization, are presented both for the optimal parking regions and for Monge-Kantorovich constrained interpolation problems.

==> figures/Untitled-1.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 8.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[     52327,       1008]
NotebookOptionsPosition[     51781,        987]
NotebookOutlinePosition[     52138,       1003]
CellTagsIndexPosition[     52095,       1000]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"RegionPlot", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"x", "-", 
        RowBox[{"1", "/", "3"}]}], ")"}], "^", "2"}], "+", 
     RowBox[{"y", "^", "2"}]}], "<", 
    RowBox[{"1", "/", "Pi"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", 
     RowBox[{"-", "0.4"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y", ",", 
     RowBox[{"-", "0.7"}], ",", "0.7"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.835757587990864*^9, 3.835757634091584*^9}, {
  3.83575774362598*^9, 3.835757792143753*^9}, {3.83575824205371*^9, 
  3.8357582489961967`*^9}}],

Cell[BoxData[
 GraphicsBox[{GraphicsComplexBox[CompressedData["
1:eJxlWmdYldfSRSKiGIzBRogVjKJejPcqdhliQRP7Zwm5NsSKGhB71HhRwF6j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    "], {{
      {RGBColor[0.798413061722744, 0.824719615472648, 0.968322270542458], 
       EdgeForm[None], GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxVmgv81+MVx7/PN7oiNXeJpFxSSBSRIlKpiEKlKV1MSiq6KVSUktxTtNxv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          "]], PolygonBox[CompressedData["
1:eJwtlnuwV1Mcxc/+lpJSMSqhtzFUIxShcnVJnl0yGaOJKddwJyMuxivMMMYI
PdRVUUp1zXg0Pek1qqk8SqWISiqK0kOkVKj4LGv/se53rX1+55x9vo+1b6sB
g3o/EEVRDAM1wSWIzuAX+ErwBPxJcE4qinno/cQh6POJHcB8MAfdl1iP678S
F6EriUvRF8A/hZ8KaoGO6E5gB9dWgBfgU1mvAQ/i8+gPiNpTQXwaMjj87nPR
h8CF6NrEn1jrC18BXw7/GVyLHq49wOsSe6LnEBeiN4OD8NdYu4jYCYyGvw6G
cO1MdEP4++n/Vxff65mQF1lrm/c4hngW+m/456AJfARrW+CHwUL4q+HcLEO/
pFwmv7s98RtwH2t70GvAIvRcdD9iE/RoYjP0P/DtSgF8A2vNwV70SGJT1v6C
/wC+RPdH74SvAn3gY5Wjwjlvi24H9qPngnrw88Dxwmu94Uv43SfwbWC9asXa
AfhaMA+9O/ldR8By+B3h3CvnK9H9wrn/onDuG6EPFa7BDPQp4VxpT4/DHwvv
RT01Hj4OTEG3QFfANybzZuAt9CziQfUmcRL6Q+Kf6MuIddFbiW3Ab6w9iB4E
psNbs1YHvpl4DL0P3I4+jO4Fb0y8Et093Guq+RvwNuAo/GIWbob3CvfyyehS
+FXhXtVtt/Jnmb4RNFCewEPhvawHz8CfDffu/MK//SO5trqnCpSFn/0ja1fD
e4CayfN4I/x6sFi1S+61G8JcPdcFfjmogz4J7EqumWq1Fdym3Cd/62nqNXBT
+JqeqVnSjGo2NVN61lfqxeRnzkJPJlbrW4kfo48Rn0LfS5yhveoedJnmDH4C
mIauSP7tPegz8j0L4EeSZ7+cOA50De99sPpNucuz05/YCt0yfG134drpGeW5
huqN6uTaqkfe5dqo7EWl+mZ0A9At90w1fGjObQlxpnosz5Z6fizX/01+l3pg
OnoieoxqQZwCZrPWJ7nHNLuL4UsKz/BM9Cbi1+hbiJPR9UFXeBetg3J00+Sc
NA97krxIMz8KXQUaoUsKe81w1SjZc16Bv6weLezB8rIDxI7Jnqa9nQjWFd7j
SHiL8LP0G83+RHBpsgfIuxeoroU9/CP0FuK3mhXiBPQV4V7urO+Htw/3sr5J
z5qdfE3PrAzPqGbzbDAwPMOa3Zb529cle61y8J78N9n7eiR745vh2ZNHynt3
wNsle/Cd6FXJXiPP25A9Q14hj1StlXPlWjUfD6aieyZ7/PHcw+rd1egB8DXJ
3rmrsJfoQGydPaVWuKcrck27we8Pf4tyJC+uyrMrT16a7AnygoagRriH1Dua
kX3JPa7eboweEfZgea9q/Bx8e/LZIw/9LHmGNbvqiQlgmjwh92QJ/OFwrr9D
3wVfnXx264ztED6DdPbIU97JNVZtNaOPwh8J37up8Nm9N++tMr8rwmeV3vl2
nvmy7AnKrc4MnRXKsWp1evgsVM32JM9kaZ6Ra+DXhc9mncl3w9fmWuh/DnnP
0eRayIN2Js9sSe7RSXnGNFs6M37PPaTe0Rkmr9+W/C3y/NphD5N3aSaGwoeF
a6MZ+g8GXije
          "]]}]}, {}, {}, {}, {}}, 
     {GrayLevel[0], Opacity[0.4], LineBox[CompressedData["
1:eJwt1HV4lVUcwPFLKEiHdA5QCQGBoZS0pEqX9OgQEBARlVJQQmAjLUpio3uD
MUABCSWUDhVQGsHERPyc5/GP7z6/c97tec+9972LihncclCqSCQS7ce41JHI
98zGlRzL2qqjsnpTq+y/xbqqp3KaoNX2JzK3Lpvf5hXmZR7FmpvyWTVRkvVz
jONyXudW3VC89Uzm42w2Y3M9rxTrH7TTfIv5eTv8Le9wh941/8TJnKopKqBp
mq7W2u16K+7hz1ppnstCLKxfzXH8hTNZRLPCedRO++y35X625+9M5h/8XBXN
lRSt96278jAr80k9pQ+se/BLVmFV/WtO4T324jH25HH2DmfUHBXTR/ZW8xRz
cAPna405lU6b+/EM+4ff14d6RIvtbeA55uSD2qEH9JiW2d/Cb/gin9ZADdB8
bbS/VJvND+lr8yVd1MvWw1VLwzQ03E+bXXuYWfWxsmiJHtcK10ZzjF7TG3pd
CfZf5SiN0Ei9onj7pVlGmbVImVRKC7XJ9QWsqQvml5hBu5RR39obxCEarOXW
JcN5uInpdd6cLrzWcF7zo+E+XM+0OmtOw3XhnuYSXMC1TK2T5j48wb7h8w7P
gorrPd23P48RRalo+Hzs1WB1VdNX1v9ou/lvxvAou/EIu/MvduEhduIX7Mw/
2ZEH2YEH+AJ/4zbeZQU+oc/MbcK5wutTdvNeruI8FuQMxaqlPrXXgp/wR60I
zyXXhe+mksJ7Hc6tm0qwnhXem3BvJVonh2dMV8OzZD0tPLt6x1xfz6i8Juma
/WWczoZMZAM2VqNwNutcHK/v/v9f9h//UaUl
       "]]}}], 
   {AbsolutePointSize[8.81048873008014], 
    PointBox[{-0.06339294548332819, -0.01709829820916209}]}, 
   {AbsolutePointSize[8.81048873008014], 
    PointBox[{1.0014630948847336`, -0.004112248936380847}]}, 
   InsetBox["", {0.9495188977936087, -0.09501459384584954}, {Left, Baseline},
    Alignment->{Left, Top}], 
   InsetBox["", {0.9451902147026816, -0.08635722766399545}, {Left, Baseline},
    Alignment->{Left, Top}], InsetBox[
    StyleBox[Cell["",
      GeneratedCell->False,
      CellAutoOverwrite->False,
      CellBaseline->Baseline,
      TextAlignment->Left],
     FontSize->14,
     Background->GrayLevel[1.]], {0.9408615316117546, -0.09934327693677669}, {
    Left, Baseline},
    Alignment->{Left, Top}], InsetBox[
    StyleBox[Cell["x_0",
      GeneratedCell->False,
      CellAutoOverwrite->False,
      CellBaseline->Baseline,
      TextAlignment->Left],
     FontSize->14,
     Background->GrayLevel[1.]], {0.9192181161571191, -0.09501459384584954}, {
    Left, Baseline},
    Alignment->{Left, Top}], InsetBox[
    StyleBox[Cell["x_1",
      GeneratedCell->False,
      CellAutoOverwrite->False,
      CellBaseline->Baseline,
      TextAlignment->Left],
     FontSize->14,
     Background->GrayLevel[
      1.]], {-0.08070767784703647, -0.12531537548233906`}, {Left, Baseline},
    Alignment->{Left, Top}]},
  AspectRatio->1,
  Frame->True,
  ImagePadding->{{22., 1.1}, {15., 0.1}},
  Method->{"TransparentPolygonMesh" -> True, "AxesInFront" -> True},
  PlotRange->{{-0.4291666666666667, 
   1.0291666666666666`}, {-0.7291666666666666, 0.7291666666666666}},
  PlotRangeClipping->True,
  PlotRangePadding->Automatic]], "Input",
 CellChangeTimes->{{3.835758557508705*^9, 3.835758685732634*^9}, {
  3.835758717413178*^9, 3.835758771393496*^9}}],

Cell[BoxData[
 RowBox[{"RegionPlot", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"3", "*", 
      RowBox[{"x", "^", "2"}]}], "+", 
     RowBox[{"3", "*", 
      RowBox[{"y", "^", "2"}]}], "-", "x"}], "<", 
    RowBox[{"1", "/", "4"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", 
     RowBox[{"-", "0.4"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y", ",", 
     RowBox[{"-", "0.7"}], ",", "0.7"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8357589817949257`*^9, 3.835759058863913*^9}, {
  3.835759162477393*^9, 3.83575918070086*^9}}],

Cell[BoxData[
 GraphicsBox[{GraphicsComplexBox[CompressedData["
1:eJxlmHtczdkWwA9To9sHQ2YMFQphPJpS5ibMSiqZmWg0JY+pTJTHKN08ul6j
iSghSsr0MF1yjyLRY3pZvR9nojqdUySd4ZqbmxESeZS5ptPafVr6p8/3s/be
6/Fba+21j+F3vkvXDpRIJP4DJJK//o88dvhoilUFPAHboigLJWp4hQfoTzuN
N150VbsG1mCZPG103ZGzQFyh+cp59Zl8wbSf+MwHH1hGNtQIzndZNl1+RCnY
e8l6zeD2HNzjuT53VmS50EdM+ohJHzHpIyZ9xKSPuD4uYewwu0bBpP/k+bQL
/l/mCf3EpJ+Y9BOTfmLST0z6iUk/Melfo29Y2dmUKPQTk35i0k9M+olJPzHp
Jyb9xI/utQxb3N0smOzxUjOQPcRkDzHZQ0z2EJM9xGQPMdlDTPYQkz3R6ngJ
e4jJHmKyh5jsISZ7iMkeYrKHmOUnsPwElp/A8hNYfgLLT2D5CSw/gdUfsPoD
Vn/A6g9Y/QGrP2D1Dt2LbON8Qop780GOn95QBrZ2Vgk2L7xhoL0vrbc+qjBq
+3q/32elC3n//JSjidlff3WCv9ix08ivtQFo/3eFxR+n/twEa3vkRXitratj
r0lRb/5fFnJikkt6/jzmEqvz5TLQeuL++dQn79UHzB9g9kH/eq0C5i+PF7B4
AfNfrKf+2r++5ax+++JF/ZLZI+JB/YT8I+4fT17vffGkeiOm/KfziJk9wOwH
9v25v8D8gyl1zpF7qm/DDz35ngXDwoYkWo26CROvK5N0zl2HvNcvd4Q4VcNU
4yu25doK2DzJ8Ez1jEJiZHJk+zE21fQnlf8t0D5wOF3xqBJJn7q+sricnw9a
V/bvazyyVcSbmL4H5Q/lL/UL4r1RaZ3FUuyt3wKhn5jtB7Yf7Nz/XPJjeyjG
ax/9akpqLb70sH6zuPui8Df1aprnhIe/CKbz6H5brGU4wn5OJpL/K3QM28aF
lWBUjz8pgj179B0X7K1m8f2p3ih/iGl9jPo8YP4C85fHE1g8ub8wOcR6w0Wr
aCBm/ovvRfXU/z6UY2J62sEvY2UiPlSfxOx84T/VCzHVB4u3yHdiym9iZg8w
e4DZA/3njyr8rMPg2+gYKVI+s+8L7Pvy/cD2i35EcmKK/3Ob0tSBqxUi3nR+
e098S5HtR7Zf9CvKf+pXxFRvdB5bD2w9sPXCH8pnigcxs1/cT2Rv/3muSnx/
Hl+6L4ip/1E8KJ/7z3dVQj+dR9+X5MQUL7KPmPKb9lN/I3/6z5dVQk7r793f
FdeWnfTOvL4kyFTmWlkn7ucmwxQ/i4+U4rymzphc/40KtJJYuJ6ZcUPY0zJD
J2Hv5jzk87N1sF9D0PBreKdyj7dPZbO4b6g/GCcHO5m0Zws5xY+dJ/rdqWKH
kuyzFcDsB2aPyO9jjfr2XpNqRfyX/XGxZNY3clFv5aP0d+XZKWHiyYe3peMq
oHXuR3qjFinRxc/cokz7X2i948mgxbdr8DdJzfx5DblomRe7/Nj7FWh/3qHY
8WIzmJ3QvbfuQD5alpufUDU0Q5nZ71ezM3IhOaLiwM0nV3FV4exXhyJLoevH
3Skli27Cy9yMXF3tamjctMZX9joPnt9M0PIbqoQ5mNCi+HsNhDxS+jZEK+C/
p+uyjN3c8YXpMhM3bzlaWkNr/eYrqPtgjU7j/GuoOBwWsW2wHAoKy9elv6dA
Gy9ls39yHQQsKd5i4VyHLF7Y1PHUdFTILQgdrnPXVleG9wNCEz3X3gb/Qxeb
PdaU4OOdE1ba3ypG6Wc+J4JnZnKG0JFOC1XLCnG8zXY9F40iMS+ZqL8fmO6f
vyAwQCXmJ6YPmP3A8gPGvD6VJU3om5+Y/+A6NLdDmrcbntt5HLLKkwPzHyIe
6ygd4xXvzBPOUsmLqY5KLIhy9w28VCn6P9WXc2RnrP3rvvtQK/q9b5zgOk7a
YDwleU+wuB9Y/iDTJ/pTywivf1pk1CDzB52SVvhUb2oS70m6L+8m6szRHFiO
K6RPJ6X/p28+o/lqqQucDtYpQIovzWO0nuqFrQemD5g+kMvinD3MM0T/Z/4D
8wdYfwAWH/i303mLc28K3nkf9MYfWLzhvlXGufacYvCas7vc9WsltuUZ/bwt
7Bocd4i77NimALkiS27kVgE1qxs9nRYqUfLtidPdY6/C+A3xqY9GK5HVC9+P
YRtHOxqk1EPSEHyaFF+LrxKHDT43uAGm1Hj/b7x7LbJ6xFWRgTkbtZrgUP7D
rXllFbyeMWXpRO2wEhXYhGpEtIyU4vgf7nQExagg+orlbIPvLwm5nVoOTA6s
fwDTB6zfALMfmP3A4sH7F48vjyfvf2JedR7wy7hRUjk+1fBYt/FxgZhPWf3j
nVBPl3LZbXFfv9A2M3o2oxkC1mU9sf28kO8Hv532i+9tRfz+cvjDpLGlwPYD
60fi/TTbzeiLkAiFmD+Sjxjl+x+qA5P703cVfRKOk5trV5s09t3fveuxSeL2
TPbgAhjnVJd1TldgdLjmwWnhl2Cm3R8LpyxRIOu/uP76Nofl8zNhbuv8X7Mz
FMj0ofnGafaNA+TQsX1ew7xBb+WO++/W12Th6/OgH5sjQ1mgalOlmagnMU9P
Gr7Pf0zyr8juA2TxwE/r277ytC0R71nTk3Vz8uyKUb5cw6B7bA4qYrZu0Skv
wfQw90ipezI2xp7VO5b5dj5XFHtaPEtBjbbfPjZZWireu3s8pi+wejs37Tq8
0+/VvGjMP9t2M8ChFKMGrld6nAlBku9Vy4Hk8Wo5DLfvKnB8oxLz+z+Mftqa
/lQFp0yGLgxxikLZn38Linmpgi0rF9j4hBxFkser5UDyXWo5kH90P5A/mWp/
gPyJVvsD5L9C7T9U6QUPeeihguae+SMd2P0LLP+A5TPPF2D5ASw/gH1vYPcr
7MYC3263Ypi5f9Dyagclsv6H9N74cM3nq9stlWhR1nUt+HgVdGS63r+n2fd7
ae98gglOGTaPdSPF+43ddzgzbMw+1+Gl4r3R/Ynn5vZGlfg9juT0/iA5Mctv
YPMd9wfYvAcn7GVd8zprxfuD+QPsfhXvFz1vHy2/qUpoDpuZE7fyAjqY676J
OFmNW8yvN71YdRqMw/OHmQXV4ftXz65rHXQDIudOHiGPr8FLAyOWe21rBPst
0RMMUqqQvr/annRef/x8YOdBeejg7GBLJWxyrHdOOSgHdj5EPtDX1ApqgjtZ
elEtLuV4a6zvS+vsIkzXjsrsXJXPma/n53P/4P90e0mV
    "], {{
      {RGBColor[0.798413061722744, 0.824719615472648, 0.968322270542458], 
       EdgeForm[None], GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxNl3eM10UQxXdBQBD0kHJI8aSK9OPoR0cQENBDERWkSVGQoliwHPauiIgF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          "]], PolygonBox[CompressedData["
1:eJwtlPdL1lEUxu+Jhu1FtKC0QTQpmzYtU7MsS0utFHPQThtUNCijQYt2JBGB
PwlBf0KLBi2CNlE0iCZNKoIWfR7O/eHznufc+733vfeMm1RWlVtZL4RQCPVh
oIXwCJsBs+EOXIEyWAjNmb+InQvL4CW8hlxYDt+hkm/qsC0hEd0VVqPXwG9o
Z/5tCjyGQfibsAlag76MLYEqSMLvBmvRk+A5/IJS2A69mJsGe9B5UID+HO9z
AD5BBWPHsWlwGy5BcfA9+zA3ADaiJ8JHaIK/FLsfPsBM/H1YTOjPzzlsevA1
X2ElY6djzBqgb8VvC6Ax4nyMpfZ8C1MY24ndDa3RrSAx3vkvLMI/gZ0OI9Gj
oVrr4Kb2wa/FjtOZ0RmwDZ2tHKJL4Ri6Bu7BdSjXvpDJ3LP4rWLYFL8ZzEE3
ghbmOVTuKmOslJOqGLMLsQaUe61pg26rHKB7wzd4EteqRsqZK4PU4GcqMs+Z
cnUYOqKL4Qh6RczVGaxqUjlLwR8GWejNwWOfgL8k5mCqebArgtdADnoeHEUv
0D7m/6G958NQ9BDzWlNN/ow1qtosgk7ozubf6sxPYbj5nM7Qz7xmVCsbYDA6
2by2VMMl6AfYxcHPoLvdj3fVHV/FnCgX6pmz0Nd8L9Xsi+A9p15TTNOVGzgU
PMcNzXNcE/+jED3CPDYH4V2Mge6eH2OVC3uDxywPPcO8NjWm3s7C3xG8x1Wb
b7C7gtdoNv4N1WEcM/MaVu0q5g+hC2OrsOthMron5ATf85rOiX8y7tEB3d68
dlWT6p0vsfbUQ39UB4ydCr5Hd/OeV6+vCx6LMbAleEzUC+/jXWvjWr0xelu0
h96iH8Hfjrp4ln/Be0tnUq9dxSYH77lR5jFVLKvj3fSm6C3RHdPQE8xrfSuM
Ne9R9abOlIoebz6XCLPQ+eaxUU3rLdEbo7dFb8pd6GF+N53hPzAwmFQ=
          
          "]]}]}, {}, {}, {}, {}}, 
     {GrayLevel[0], Opacity[0.4], LineBox[CompressedData["
1:eJwl0udXzQEcx/F7rVBmqKxKIrNkjzRE28geTaOMZPxznkjIbIqWEUL2yMgs
Xh0PXuf9+f7uvefcc+6NLa8uPB0MBAIX2GG81ZHapLM0hHf2Ln2vY3UMtXaS
dmmi3tc+ztmfNFTD+Gwf08s6Tq9qhX7Rh4y3v+rQl/imj4i153DHrmOCfU0r
9YdO0onsJ410UtlEBgeZTDg93p+tT7WV6+S4c4lnHn88O6u/dao+016q7Bd6
j9ucdP/VSI2gwT6lb3S7JvDa3qallNDuHqUjKOMw5cyk0WvTdQbDKWYYURTR
5vVDOp+tFAz9UJwnyCtnnr7UfK3XaXpLT+igPmeA4+6bOkVv6F3m2nE8sX9x
xv6pWfpYM3ULmzlAChtZxwbWs481rGUV3T63Wvu1Wr9rjEazkhVc8ayFByxz
LyeZTvcHjtgXtZnd9h4W0OGerXv5aB/VGl2ki1nIUpZwyfPRWsjO4P//9j9f
C1da
       "]]}}], 
   {AbsolutePointSize[8.81048873008014], 
    PointBox[{-0.03309216384683866, -0.004112248936381402}]}, 
   InsetBox["", {-0.04174953002869275, -0.0993432769367768}, {Left, Baseline},
    
    Alignment->{Left, Top}], InsetBox[
    StyleBox[Cell["x_1",
      GeneratedCell->False,
      CellAutoOverwrite->False,
      CellBaseline->Baseline,
      TextAlignment->Left],
     FontSize->14,
     Background->GrayLevel[
      1.]], {-0.059064262392401146`, -0.10800064311863089`}, {Left, Baseline},
    
    Alignment->{Left, Top}], 
   {AbsolutePointSize[8.81048873008014], 
    PointBox[{0.4993358563371928, 0.00887380033639884}]}, InsetBox[
    StyleBox[Cell["x_0",
      GeneratedCell->False,
      CellAutoOverwrite->False,
      CellBaseline->Baseline,
      TextAlignment->Left],
     FontSize->14,
     Background->GrayLevel[1.]], {0.5253079548827548, -0.09501459384584976}, {
    Left, Baseline},
    Alignment->{Left, Top}]},
  AspectRatio->1,
  Frame->True,
  ImagePadding->{{22., 1.1}, {15., 0.1}},
  Method->{"TransparentPolygonMesh" -> True, "AxesInFront" -> True},
  PlotRange->{{-0.4291666666666667, 
   1.0291666666666666`}, {-0.7291666666666666, 0.7291666666666666}},
  PlotRangeClipping->True,
  PlotRangePadding->Automatic]], "Input",
 CellChangeTimes->{{3.835759308352889*^9, 3.835759382602427*^9}, {
   3.8357648804650106`*^9, 3.83576488501404*^9}, {3.8357649584654284`*^9, 
   3.8357649978221397`*^9}, {3.8357650298840103`*^9, 3.835765072187862*^9}, 
   3.835765918512418*^9}],

Cell[BoxData[
 RowBox[{"RegionPlot", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"x", "-", "1"}], ")"}], "^", "2"}], "+", 
        RowBox[{"y", "^", "2"}]}], ")"}], "^", "0.5"}], "+", 
     RowBox[{"2", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "^", "2"}], "+", 
         RowBox[{"y", "^", "2"}]}], ")"}], "^", "0.5"}]}]}], "<", "2"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"x", ",", 
     RowBox[{"-", "0.4"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y", ",", 
     RowBox[{"-", "0.7"}], ",", "0.7"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.835760370520092*^9, 3.835760436078617*^9}}],

Cell[BoxData[
 GraphicsBox[{GraphicsComplexBox[CompressedData["
1:eJxlWXtczvcXt9SP9Ruauc2IGnO/TJkmOU1jmbls2HI3EWGNmctyvzUlDSMh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    "], {{
      {RGBColor[0.798413061722744, 0.824719615472648, 0.968322270542458], 
       EdgeForm[None], GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxNmQeUlUUShbtbyaiISpIskiUIKAISREByliDIMIDknIaMhGFAZIiKoIKi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          "]], 
         PolygonBox[CompressedData["
1:eJw1lnmw11MYxr/nvS4xFUkYkimT3FG0DAnRMnW7gyhLiJCYaytjGcvEGOtY
mjDKpI1S7i1L11Upt4QiJWompKJURIosbdp8np7jj2fe53nP9/f9/s573uU0
Hzik7+AoimIkOAgMQFwPmqaiWIRO8DJQgv4G3Rl+CzgRvQK9HbsQPRi7GP0d
9j10BXY6ugQ+DfRAl4Mx8FfB2fCNrC/C9kcfhz0efAH+AT+ztg8MZG0QOAHf
EvQv+l/oB7EfoX/Xd9FDsR+jf8Qejd4JbwevB1+A/QT9J9gJ/xzfndgv0TfA
F+e96pvt0C+DjvjWoydiP0D3xj6EroLvhW+GB3YDmIHvQuwcfEuxX4PlhYLH
Plm7GTSDL8W1Ansrujn2JLAfVKPPx3YFc0FHdEPskdqTYgG+57e7wOvwOtb7
YIehV+k59HZ4a/huMA99FXaZnodPDPPfQC383fDZ/QG+5bnSMG+RtCniCq7R
PpDNFHvQH74BrMX/LLottoHegf0Ufbv+N/pX7Hx0JbYV+vBwTigXtoE30VPD
794CjoGPZX0N/F/QBD0avbrwGa7T2SkHsA2Vp7Lhd80CU9G3hWM5Db1asQIz
4aVgAmvvo/+Cn4udpHPCd5lysfDaZLCp8DPL4bPA34XPcDr8UJ7/DF4BNuec
Ui6tBYeEv6lvbQUr4Y/iOzW5nhopn+ArC59RB3T7cG6V4n8HPls5j+6OHaV3
J8d6L5gB74TviOQzOE+5AuqlA+lVdIF3BYelA0dX/JRzRrmiGI5JjrFiqxwa
hz4WvbtwTYxX3aH3FN7jK+jG6B3wudKq9fB/OYu1PaAlOuUaeA3eAuyHn4Ov
DXyC9g4OBuPDNa1aVs3rrC/Bd9T/Z55cM0U+g9aszUyOjd4xB1TgW8XabLAm
14hqQ76hrNXkvSsm3SDdQX14Cb6Hle+ZK0ZXqzbCZ6mYPgKvzWel30xR/PAN
wNbgO125Ht7LOvRz8ItAY3T75LMtRzfKZ9xbvSDcC/RMHegRzlXl5Dz0BeHY
1oFe8J7hvekdb4AP0f2wo/FVY08O95oq9ORwTauWO6v2wKXhXJwProAv1Bnr
3MG1quVw71KPvRzeN/xsE3Q/+JXhZ3vhG6baCK91AHfD71IMWWuVe92oXIvq
eSPDPVy9Wz3zefTw8LvOQGu43BGOZcvc+9Rz1GvUAzUrRuRc1swYot4cflbf
fAL+mHoIvA2+e+D3hv9LLb4HNAtAmd5VeDZszL1HM+J+9H3hZ8ty79KM0Gxo
m2tBZ6qzVE2o9z4FTkvuwaqFx8PfVk2oVhQjxUY1o1pXD1bvVc0/g3463Bv1
jh/Ak+HeoD3UqDeE/2vP5NmyJHl2asY0CM/M8twTdJYvoc/MZzouPEM1Ozuh
X4C/GI71Anwj9N/DuarfqDbHhp9Vjd4YrlnVqmbqFMUy3Du7oG8K90z1Ss2s
68I9QLXfNNf+pHDuqQdodu1L/q1mWP3wTNMsUw99O9zz1eu74TsF/laY605R
Ge6B6n26U2g278i5rxmt2bI1700zRneNbcmzT3cO3S0iHEvdMTQbv0qe7ZqR
fdAXh+8K6jmaTZuS7wqVudaWJc9m1ZxmX3WuNc1AzZ71ybU6KPcG3Yl0F1KP
0CzZlXw30UzR7K1Kni2awbqbbEmejbqj/Af/OTbh
          "]]}]}, {}, {}, {}, {}}, 
     {GrayLevel[0], Opacity[0.4], LineBox[CompressedData["
1:eJwt1Hecz3UcwPHf2WRklZURkSLZK5nJJjQpWRFCNiUaFBUVd1acVRxx2eOc
u85eZWVmVlYZZZb5/Dwe/nje6/35fL93973vfe6KdOjVsmdUJBKp6kOpVJFI
Gp1JafPTlOEpohnPZtde0ld4mXEUYCxfMYZv+JpN7r3ERvNFzafndZte0PWc
C7U+q3n1tG7VM7qO5uYXaMFU64f1W12ppzSFP1lhPUVz60OcMH+uxzWXjmI0
n/EplVnr2jGWmSdqQ03U+tqA55lgnV1zcNj8kR7SB/VDlpiHayXqUodhLLb/
gVakNrUYyiL772sFavIs7/Gj/WiWmg9qNs1KjPk5XaP1NEGP8BvprdMxkqPW
H+sIPiEnk+011mRtpEn6e3iv5pPhezGJ5dZ/6E80MTejKV+Qh2n2V+kGzaB/
6wb9S1vpRm2pL9KaL8lPrP3VukUz6jKdzqvm16hCVZbbm8Ej5oL8a56o/4Tn
00LhZ6Edb/IG21xrr5d1k17R7cSap4czEp47nBkeZQYd6UQHfnbvfySav9Ni
OleT9abuprp5FrP5PtzHY9xybY7e1rm6R4trXHiHGmGf+Rmdzw8sZAGPU5Io
UpjnvifCPfqO9qQHvekVPsd+H+3Lu/SnX/h69gfqIAYwhMHE238ynDNShXNF
arKw2rV47crb1AjnNJxh0pCW/e7ppge0e3h+LRGekzvmOL2rmXWV7uVXdvI/
a8O7Cn+f4f+IuTNvUY0u7LKfpHO0qF7XLXpDH9BfdE1451pEr+pmvaaZdIcm
hN+LFtYptOV12rDVfoxOoCzlKM+K+//f7gHVVql0
       "]]}}], 
   {AbsolutePointSize[8.81048873008014], 
    PointBox[{0.0015373008805782407`, 0.00021643415454630777`}]}, 
   {AbsolutePointSize[8.81048873008014], 
    PointBox[{0.9971344117938066, 0.008873800336400617}]}, InsetBox[
    StyleBox[Cell["x_1",
      GeneratedCell->False,
      CellAutoOverwrite->False,
      CellBaseline->Baseline,
      TextAlignment->Left],
     FontSize->14,
     Background->GrayLevel[
      1.]], {-0.059064262392401146`, -0.12531537548233906`}, {Left, Baseline},
    
    Alignment->{Left, Top}], InsetBox[
    StyleBox[Cell["x_0",
      GeneratedCell->False,
      CellAutoOverwrite->False,
      CellBaseline->Baseline,
      TextAlignment->Left],
     FontSize->14,
     Background->GrayLevel[1.]], {0.9192181161571193, -0.1642735233006828}, {
    Left, Baseline}, {0.10821707727317703`, 0.06060156327297913}, {{1., 0.}, {
    0., 1.}},
    Alignment->{Left, Top}]},
  AspectRatio->1,
  Frame->True,
  ImagePadding->{{22., 1.1}, {15., 0.1}},
  Method->{"TransparentPolygonMesh" -> True, "AxesInFront" -> True},
  PlotRange->{{-0.4291666666666667, 
   1.0291666666666666`}, {-0.7291666666666666, 0.7291666666666666}},
  PlotRangeClipping->True,
  PlotRangePadding->Automatic]], "Input",
 CellChangeTimes->{{3.835765261926409*^9, 3.835765288571347*^9}, {
  3.835765318846778*^9, 3.835765383066162*^9}}],

Cell[BoxData[
 RowBox[{"RegionPlot", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"x", "-", 
           RowBox[{"1", "/", "2"}]}], ")"}], "^", "2"}], "+", 
        RowBox[{"y", "^", "2"}]}], ")"}], "^", "0.5"}], "+", 
     RowBox[{"2", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "^", "2"}], "+", 
         RowBox[{"y", "^", "2"}]}], ")"}], "^", "0.5"}]}]}], "<", "1"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"x", ",", 
     RowBox[{"-", "0.4"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y", ",", 
     RowBox[{"-", "0.7"}], ",", "0.7"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.835761193956081*^9, 3.835761218616536*^9}, {
  3.835764778106316*^9, 3.835764793953055*^9}}],

Cell[BoxData[
 GraphicsBox[{GraphicsComplexBox[CompressedData["
1:eJxtVnlUldcRJwqRCjZIXJCIimJCCSg10FjhdIiKfYJFYiL1kB5lVbEqKFoM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    "], {{
      {RGBColor[0.798413061722744, 0.824719615472648, 0.968322270542458], 
       EdgeForm[None], GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxNl3dsV1UYhs8tFOgEWloZZRQoG0FGEUQQUEQERBARN6CiyKggUwHZywqI
UeOIGhP3xL2Je2+NUePGkahxxB2N75vv+YX+8fSee+653/nGe777a/WshVMW
5KWUemYpNdL1ZDFa9BWnijHiQNFWtBRlYkeKtQViu9gmLhCFzDcWfYRMpqZi
mjhC9BfzxLligNgldooVYi5rm4sWjJuJwaJUVIrNYo1YJVqJIlEs2uFXubgY
GweINtjK+V2Ajy2x7fvWDfYs57ntVnHvfSaIYaKrWC8WiCFippghasVQ0VF0
E53Y37Y744fzN5/5jthqxz7VrPW6taJOtBeLsdVdHE7+8kUP5v1eT67eZ6no
Inrxvn2vEJPEcOwcIw7FxmQxAhujqLm1MJqau5aufz9qehB1bULNmlLjXO0b
804hua3FD/vg+g+kXk3Jt/O+jbiKeKeM+lgj1kQp9sp5VkRcvs/poBh7bRrU
szW5th4qsdMM2zlNtOUda2oQfpZRl7bsUcV9K2LxvTW7A3sLqGsH9qxO++vf
iVq3oT7V2O3Cve125b6Ose2vS6GDg8V0MT6FvqyHbtjsRA27835b7OU04WfW
bC+eTxWHUb8NYqXoLWan0IR1sJR37dsW1rpWs1JoyLq5NIVOGoF14rpvFBem
0Eod/tcQw1pyNzbFuXctNonVKTRxXAp9W9tHptCNa3EU7/vdE7n3s9OwNZhc
DCX/RzN2jsbxvJK8DiMPU8RE7vuQE2t4mRhJ/D3Jh3NobVq7xeTN5ySPuMcQ
+xJxfoozdp44hD2dp9HkqQf5645fY8mDa3s8/q/Hb/t8pjid+xHUqAfxjWe9
95nAXrXkpz37TGKvs4jZ684Wc7DlWCcT67EpznYT1k0hP56bSp5cn2nkYxB1
qiDn0/HLeT0hheZmULNacnZSg3ycQv7GEeNg7M1sUN8zyJF9PIcczCYG+7+Y
nHcjj+4VPvdbU/SOJoy38OwSUZ/irA5gTSl59Jx1tDDFee7A+gXUoo66duXq
+xpy7XEV9uax7yLW1WDDdocwt4i6dSKGjsSxOO3vz3Oo4XCe5c64z2dn5pYQ
+zLme3FdRk2XM+7FdTk197l37859mz12H+vNM8/vYmydF1Fz69/n273emu/H
vcc+w6tZ4z7pvlzB3CrmC3nX9jbzrCTF7wfbyWftGt69iHEJV99bd9blROJy
X1nXIM/rqde34iHy/JK4n/x/Lx4jDz+IW4m7RkHvTdELvhOPkvud5CKPHLnn
F7CX9TEf3zfi/xpiKyG+TYx9fqzDJsxvJtbdKfqp7dZjs5L5ney7Eh9cp3L5
WZZFb7CPb+FnQRYxO94siyL6DFVmEY/XVGjcKot+sAL7jqlIc4VZ9PgSXYuz
OGc78M29qy/jPN7b3eD5buZ76L3XU/SD5lnkeiS5z88i/+Oo0RDi2sC7D4vP
UvSOT8Ub2HlS3EKNqmXjTWr/nPiQ3L4o9qCNL8XVKXrJg+KjFL31H3FXinP/
ufiC9fbrPvz5WnyT4nvzCDl1Pvvo+lqi52p8ZYq+OAr/7dvL4uMUOnyc+Eei
D9c19zuknvq6V7g3zUUXW9FG7t7n0mfFv418XtrL3hUpenA9tmzT2tvO2h/F
Zfj1r7g3xbn8S9ye4rz2x2Y+1+2Mm2PT/fBa75/Ft+RV4nfsN4hPUvQc234e
+1eJ/1J8I73P0+zlfFxPTvaQd+f8burhWtxJTp1Pa7A1OnyGmB3vPcQzkJq/
QN0/EHek+O2wV7yb4vzeRsz2YZ/4KsW36E/xR4r/ad4X76X47vn/nn2suVE8
kaIHlurPOym+Pw+gD2ujSvM3p/gmWVPPEst1KTRqfbbQtWUW3zBr2WfDera+
XsHOb+L3FN9Ca9z9yFp6KkU/cix5/p8si2/k2655Ft/1n8TPKb6pN4k2WXwz
7Fe7LHy7XPyd4jfKr+KXFP/bXUPMjvd/e44bOA==
          "]], 
         PolygonBox[CompressedData["
1:eJwt1FdrVkEQh/HZGKOgEXsndgVFxYaCPfYYJUZjiSUaO4gBQfBSAuYT2HsH
RVEQGzZi78SuiAX1KoK9IaI+w/wvfpmz7zlnd2d2TtqVlhUuzzCzPGSiWTJr
ikFcT8QBfMBwdMNFdOX+GmJP/ENiXELsh6v+HOMKYh/sxTaMQzF+46DeHYGH
2ONzYBh+Yr3uzcFafMJM7aE2DzbBIq7z8RdHtdYoPMEFzTUZP/ANPTAbl9GG
95cRe2M3OjJe5XnhEQ6jFybhGTZr7iLU4tnjxAHK6Ro689tqYja+YB1yMQv3
0IH7Ky1quhPtGa8gdsI5nFdtvQZZ/GmEhVyPRSWeYgpqYhMea29ZWuu7cvM1
t6Mt75cRc3BMc/pc/VWLX6qt1+QM6nG/gDhUZ1uptfyM92EHJqBQZ3tFuVYo
l9PEgRY5ea67vCYWOddl3BJLuJ6vvd3QXnyPh3AJI5VjA+7/IY7GAnRhfFO1
KscWZPLbPOIYi7n3ExdbrFEjRU96L85FQ8YZKa69pifVQ/nasxe9foq1SnSW
14l9Lc7Ue+OsauM90oJxNXGw1mzF+D1xCJZa7P2IestzeIO32qvP+dqi57zX
pmODRY8VqQbNme++xbdXio0WPe297D15Bycw1fTN8vxW4gyLmjROcWZ+Vv6N
VOGU1vIzfIlXGK8zuosXmKbfPuKrRe92xwO0TpFbgZ69rbX9nXcW33ix9uC1
yE5x1l4Tr1WdFLl4zfzb8x723vVv8LlFz+Yop1s6cz9r/8Y+a0++F/8f8B/q
IIDZ
          "]]}]}, {}, {}, {}, {}}, 
     {GrayLevel[0], Opacity[0.4], LineBox[CompressedData["
1:eJwt0uk2lQEUgOFDGZoIUTJ1ilJcjUtwAbqZMpSUISFKEw1mKkIhpFKmoqgo
FSXxWOv8eNa79/6+tc758QXzz+YVhAUCgQtkGTp0lEpaaaOGr9TyjXOs8J1l
VvnBeX7xm5+ss0Yhf6njD9fp4ozf69QJ6ukmza1IX4f+038a2eQWT8jxzmN9
w1NO2nv1NjPMMsdFdntWqqf1o36giktEud3TeRbo55TbM53kCsftD3SPftJm
os2JHOKq/TJB85DeZ5oKMt1aNFa/6CNizC81Va9pii7pAd3PUartybqo+3Qv
RxixH9YkPpsfMswJe7m+Z4oXZLs913cMkGsf1CbeUsYxtz69S4T5jkZqAvGE
s4st97Cdj4SDxPHPepMNbtBDhnuJjjNGA+luxfqK9tA3tg2iL1uB
       "]]}}], 
   {AbsolutePointSize[8.81048873008014], 
    PointBox[{-0.011448748392203001`, 0.00021643415454564163`}]}, 
   {AbsolutePointSize[8.81048873008014], 
    PointBox[{0.49500717324626586`, 0.008873800336400173}]}, InsetBox[
    StyleBox[Cell["x_1",
      GeneratedCell->False,
      CellAutoOverwrite->False,
      CellBaseline->Baseline,
      TextAlignment->Left],
     FontSize->14,
     Background->GrayLevel[
      1.]], {-0.04174953002869275, -0.10800064311863089`}, {Left, Baseline},
    Alignment->{Left, Top}], InsetBox[
    StyleBox[Cell["x_0",
      GeneratedCell->False,
      CellAutoOverwrite->False,
      CellBaseline->Baseline,
      TextAlignment->Left],
     FontSize->14,
     Background->GrayLevel[
      1.]], {0.48202112397348396`, -0.09501459384584976}, {Left, Baseline},
    Alignment->{Left, Top}]},
  AspectRatio->1,
  Frame->True,
  ImagePadding->{{22., 1.1}, {15., 0.1}},
  Method->{"TransparentPolygonMesh" -> True, "AxesInFront" -> True},
  PlotRange->{{-0.4291666666666667, 
   1.0291666666666666`}, {-0.7291666666666666, 0.7291666666666666}},
  PlotRangeClipping->True,
  PlotRangePadding->Automatic]], "Input",
 CellChangeTimes->{{3.835765399440207*^9, 3.835765551912364*^9}}]
},
WindowSize->{740, 867},
WindowMargins->{{20, Automatic}, {Automatic, 44}},
FrontEndVersion->"8.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (February 23, \
2011)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[557, 20, 637, 19, 27, "Input"],
Cell[1197, 41, 15817, 279, 367, "Input"],
Cell[17017, 322, 568, 17, 27, "Input"],
Cell[17588, 341, 9207, 169, 367, "Input"],
Cell[26798, 512, 755, 25, 27, "Input"],
Cell[27556, 539, 15808, 275, 367, "Input"],
Cell[43367, 816, 836, 27, 43, "Input"],
Cell[44206, 845, 7571, 140, 367, "Input"]
}
]
*)

(* End of internal cache information *)

